A polynomial formula for the perspective four points problem

We present a fast and accurate solution to the perspective $n$-points problem, by way of a new approach to the n=4 case. Our solution hinges on a novel separation of variables: given four 3D points and four corresponding 2D points on the camera canvas, we start by finding another set of 3D points, sitting on the rays connecting the camera to the 2D canvas points, so that the six pair-wise distances between these 3D points are as close as possible to the six distances between the original 3D points. This step reduces the perspective problem to an absolute orientation problem, which has a solution via explicit formula. To solve the first problem we set coordinates which are as orientation-free as possible: on the 3D points side our coordinates are the squared distances between the points. On the 2D canvas-points side our coordinates are the dot products of the points after rotating one of them to sit on the optical axis. We then derive the solution with the help of a computer algebra system. Our solution is an order of magnitude faster than state of the art algorithms, while offering similar accuracy under realistic noise. Moreover, our reduction to the absolute orientation problem runs two orders of magnitude faster than other perspective problem solvers, allowing extremely efficient seed rejection when implementing RANSAC.

==> anc/compare_epnp_sqpnp_lo_29-Jul-25.cc <==
#include <iostream>
#include <chrono>
#include <random>
#include <vector>
#include <iomanip>
#include <complex>

#include <opencv2/opencv.hpp>
#include <opencv2/calib3d.hpp>

#include "four_pts_compatible_config.h"

/*
  clang++-21 -O3 -o pose_comparison_lo_epnp_sqpnp     -I/usr/local/include/opencv4     four_pts_compatible_config.cpp compare_epnp_sqpnp_lo_29-Jul-25.cc     -L/usr/local/lib     -lopencv_core -lopencv_calib3d -lopencv_imgproc -lopencv_highgui     -Wl,-rpath,/usr/local/lib


   clang++-21 -O3 -o pose_comparison_lo_epnp_sqpnp four_pts_compatible_config.cc compare_epnp_sqpnp_lo_29-Jul-25.cc `pkg-config --cflags --libs opencv4`
 */
using std::array;
using std::complex;
using std::vector;
using std::cout;
using std::setw;
using std::uniform_real_distribution;
using std::normal_distribution;
using std::random_device;
using std::string;
using std::chrono::high_resolution_clock;
using std::chrono::duration_cast;
using std::chrono::microseconds;

using cv::Point3f;
using cv::Point2f;
using cv::Mat;
using cv::Mat_;

std::random_device rd{};
std::mt19937 gen{rd()};
std::normal_distribution d{0., 1.};

template<typename FT, size_t N>
void random_normalized(array<FT, N> *a) {
  double total = 0.;
  for (FT &x : *a) {x = d(gen); total += x * x;}
  total = sqrt(total);
  for (FT &x : *a) {x /= total;}
}

// unit quaternion action on vec3
template<typename FT>
array<FT, 3> operator*(const array<FT, 4> &q, const array<FT, 3> &v) {
  complex<FT> q01(q[0], q[1]), q23(q[2], q[3]), v0(0, v[0]), v12(v[1], v[2]);
  // q=[[q01,q23],[-q23*,q01*]], v=[[v0,v12],[-v12*,v0*]]
  // We have to compute qvq*
  array<complex<FT>, 2> qv{
    complex<FT>(q01 * v0  - q23 * conj(v12)),
    complex<FT>(q01 * v12 + q23 * conj(v0))};
  array<complex<FT>, 2> qvq_conj{
    complex<FT>(qv[0] * conj(q01) + qv[1] * conj(q23)),
    complex<FT>(qv[0] * (-q23) + qv[1] * q01)};
  assert(std::abs(qvq_conj[0].real()) < 1e-15);
  return array<FT, 3>{
    qvq_conj[0].imag(), qvq_conj[1].real(), qvq_conj[1].imag()};
}

template<typename FT, size_t N>
array<FT, N> operator+(const array<FT, N> &a, const array<FT, N> &b) {
  array<FT, N> c;
  for (unsigned i = 0; i < N; ++i) c[i] = a[i] + b[i];
  return c;
}


void generate_test_data(double noise, unsigned num_trials, 
			vector<array<array<double, 3>, 4> > &noisy_transformed_pts,
			vector<array<array<float, 2>, 4> > &planar_pts,
			vector<array<double, 4> > &rots,
			vector<array<double, 3>> &translations) {
  for (unsigned i = 0; i < num_trials; ++i) {
    array<double, 4> q;//{1., 0., 0., 0.};
    array<double, 3> trans_d;
    random_normalized(&q);
    random_normalized(&trans_d);
    for (unsigned j = 0; j < 4; ++j) {
      // the block below is for getting co-planar points
      /*
      array<double, 2> v0;
      random_normalized(&v0);
      array<double, 3> v{v0[0], v0[1], 0};
      */
      array<double, 3> v{0, 0, 0};
      // the block below is for getting 3 colinear + one point
      /*
      if (j == 0) {
        v[0] = 1;
      } else if (j == 1) {
        v[0] = -1;
      } else if (j == 2) {
        v[0] = d(gen);
      } else {
        random_normalized(&v);
      }
      */
      random_normalized(&v);
      array<double, 3> pt = q * v;
      pt = pt + trans_d;
      v = v + array<double, 3>{0., 0., 2.5};  // if front of camera
      planar_pts[i][j] = array<float, 2>{
	static_cast<float>(v[0] / v[2]), static_cast<float>(v[1] / v[2])};
      random_normalized(&v);
      array<double, 3> nv = {noise * v[0], noise * v[1], noise * v[2]};
      // uncomment the below to get a mismatched point
      /*
	if (j == 0) {
	random_normalized(&v);
	pt = v + trans_d;
	}
      */
      noisy_transformed_pts[i][j] = pt + nv;
    }
    rots[i] = q;
    translations[i] = trans_d;
  }
}

cv::Mat quaternionToRvec(const std::array<double, 4>& q) {
  // Extract components
  double w = q[0], x = q[1], y = q[2], z = q[3];
    
  // Normalize quaternion
  double norm = std::sqrt(w*w + x*x + y*y + z*z);
  w /= norm; x /= norm; y /= norm; z /= norm;
    
  // Method 1: Via rotation matrix (most robust)
  cv::Mat R = (cv::Mat_<double>(3, 3) <<
	       1 - 2*(y*y + z*z),  2*(x*y - w*z),      2*(x*z + w*y),
	       2*(x*y + w*z),      1 - 2*(x*x + z*z),  2*(y*z - w*x),
	       2*(x*z - w*y),      2*(y*z + w*x),      1 - 2*(x*x + y*y)
	       );
    
  cv::Mat rvec;
  cv::Rodrigues(R, rvec);  // Converts rotation matrix to rotation vector
    
  return rvec;
}

// Calculate pose error
void calculatePoseError(const Mat& rvec_true, const Mat& tvec_true,
			const Mat& rvec_est, const Mat& tvec_est,
			double& rotation_error, double& translation_error) {
  // Convert rotation vectors to rotation matrices
  cv::Mat R_true, R_est, diff;
  cv::Rodrigues(rvec_true, R_true);
  cv::Rodrigues(rvec_est, R_est);
  
  // Compute relative rotation: R_rel = R_true^T * R_est
  cv::Mat R_rel = R_true.t() * R_est;
    
  // Extract rotation angle from relative rotation matrix
  // angle = acos((trace(R_rel) - 1) / 2)
  double trace = cv::trace(R_rel)[0];
    
  // Clamp trace to avoid numerical issues with acos
  trace = std::max(-1.0, std::min(3.0, trace));
  rotation_error = std::acos((trace - 1.0) / 2.0) * 180.0 / CV_PI; // Convert to degrees
    
  // Translation error (absolute)
  cv::subtract(tvec_true, tvec_est, diff);
  translation_error = cv::norm(diff);
}



#include <opencv2/opencv.hpp>
#include <vector>

// Compute rigid transformation between two sets of 3D points
// Returns true on success, false if not enough points
void computeRigidTransform(const std::vector<cv::Point3f>& src, 
                           const std::vector<cv::Point3f>& dst,
                           cv::Mat& rvec, 
                           cv::Mat& tvec) {
  // Check input
  if (src.size() != dst.size() || src.size() < 3) {
    return;
  }
    
  // Compute centroids
  cv::Point3f src_centroid(0, 0, 0), dst_centroid(0, 0, 0);
  for (size_t i = 0; i < src.size(); i++) {
    src_centroid += src[i];
    dst_centroid += dst[i];
  }
  src_centroid *= 1.0 / src.size();
  dst_centroid *= 1.0 / dst.size();
    
  // Build centered point matrices
  cv::Mat src_centered(src.size(), 3, CV_64F);
  cv::Mat dst_centered(dst.size(), 3, CV_64F);
    
  for (size_t i = 0; i < src.size(); i++) {
    src_centered.at<double>(i, 0) = src[i].x - src_centroid.x;
    src_centered.at<double>(i, 1) = src[i].y - src_centroid.y;
    src_centered.at<double>(i, 2) = src[i].z - src_centroid.z;
        
    dst_centered.at<double>(i, 0) = dst[i].x - dst_centroid.x;
    dst_centered.at<double>(i, 1) = dst[i].y - dst_centroid.y;
    dst_centered.at<double>(i, 2) = dst[i].z - dst_centroid.z;
  }
    
  // Compute covariance matrix H = dst^T * src
  cv::Mat H = dst_centered.t() * src_centered;
    
  // SVD
  cv::Mat U, S, Vt;
  cv::SVD::compute(H, S, U, Vt);
    
  // Rotation matrix R = U * V^T
  cv::Mat R = U * Vt;
    
  // Handle reflection case (ensure proper rotation)
  if (cv::determinant(R) < 0) {
    Vt.row(2) *= -1;
    R = U * Vt;
  }
    
  // Convert rotation matrix to rotation vector
  cv::Rodrigues(R, rvec);
    
  // Compute translation: t = dst_centroid - R * src_centroid
  cv::Mat src_cent_mat = (cv::Mat_<double>(3, 1) << 
			  src_centroid.x, src_centroid.y, src_centroid.z);
  cv::Mat dst_cent_mat = (cv::Mat_<double>(3, 1) << 
			  dst_centroid.x, dst_centroid.y, dst_centroid.z);
    
  tvec = dst_cent_mat - R * src_cent_mat;
}

// Run pose estimation comparison for 4 points
int main() {
  cout << "OpenCV version: " << CV_VERSION << "\n\n";
    
  unsigned num_trials = 10000;
  Mat cameraMatrix = (Mat_<double>(3, 3) << 
                      1, 0, 0,
                      0, 1, 0,
                      0, 0, 1);
  Mat distCoeffs = Mat::zeros(5, 1, CV_64F);
  FourPtsCompatibleConfig compatible;
  compatible.Init();
    
  // Test different noise levels
  vector<double> noise_levels =
    {0.0, 0.001, 0.002, 0.003, 0.004, 0.005, 0.006, .008, .01, .012, 0.015, .02, 0.025, 0.03};
  vector<array<array<double, 3>, 4> > noisy_transformed_pts(num_trials);
  vector<array<array<float, 2>, 4> > planar_pts(num_trials);
  vector<array<double, 4> > rots(num_trials);
  vector<array<double, 3>> translations(num_trials);
  vector<vector<Point3f>> cv_object_pts(num_trials, vector<Point3f>(4));
  vector<vector<Point2f>> cv_planar_pts(num_trials, vector<Point2f>(4));
  vector<Mat> rvec_epnp(num_trials), tvec_epnp(num_trials),
    rvec_sqpnp(num_trials), tvec_sqpnp(num_trials), rvec_lo(num_trials), tvec_lo(num_trials);
  vector<bool> sqpnp_success(num_trials), epnp_success(num_trials);
  vector<array<double, 4> > lo_res(num_trials);
  vector<double> lo_err(num_trials);
  cout << "=== EPnP vs SQPnP vs Lehavi-Osserman Comparison (4 Random Points) ===\n";
  cout << "data points are on the scale of 'units', noise and tranlation accuracy are measured in ";
  cout << "'mili-units'\n";
  cout << "rotational accuracu is measured in degrees\n";
  cout << "Number of trials per noise level: " << num_trials << "\n";
  cout << "Subdivision of columns in each block: EPnP (n=4), SQPnP (n=4),\n"
       << " L-O with threshold < 0.05, .1, 1 respectively";
  cout << setw(5) << "Noise"
       << setw(20) << "Rotation err"
       << setw(35) << "Tranlation err"
       << setw(30) << "successes\n";
  cout << string(100, '-') << "\n";

  double epnp_time = 0, sqpnp_time = 0, lo_time = 0, horn_time = 0;
  for (double noise_level : noise_levels) {
    double epnp_rot_error_total = 0, sqpnp_rot_error_total = 0, 
      lo05_rot_error_total = 0, lo1_rot_error_total = 0, lo2_rot_error_total = 0;
    double epnp_trans_error_total = 0, sqpnp_trans_error_total = 0, 
      lo05_trans_error_total = 0, lo1_trans_error_total = 0, lo2_trans_error_total = 0;
    double epnp_trans_error_sq = 0, sqpnp_trans_error_sq = 0, 
      lo05_trans_error_sq = 0, lo1_trans_error_sq = 0, lo2_trans_error_sq = 0;
    double epnp_rot_error_sq = 0, sqpnp_rot_error_sq = 0, 
      lo05_rot_error_sq = 0, lo1_rot_error_sq = 0, lo2_rot_error_sq = 0;
    unsigned epnp_successes = 0, sqpnp_successes = 0, 
      lo05_successes = 0,lo1_successes = 0, lo2_successes = 0;
    generate_test_data(noise_level, num_trials, noisy_transformed_pts,
                       planar_pts, rots, translations);
    for (unsigned i = 0; i < num_trials; ++i) {
      for (unsigned j = 0; j < 4; ++j) {
        auto &pt = noisy_transformed_pts[i][j];
        cv_object_pts[i][j] = Point3f(pt[0], pt[1], pt[2]);
        cv_planar_pts[i][j] = Point2f(planar_pts[i][j][0], planar_pts[i][j][1]);
      }
    }
    // EPnP
    auto start = high_resolution_clock::now();
    for (unsigned i = 0; i < num_trials; ++i) {
      epnp_success[i] = cv::solvePnP(cv_object_pts[i], cv_planar_pts[i], cameraMatrix, distCoeffs,
                                     rvec_epnp[i], tvec_epnp[i], false, cv::SOLVEPNP_EPNP);
    }
    auto end = high_resolution_clock::now();
    epnp_time += duration_cast<microseconds>(end - start).count();
    // SQPnP
    start = high_resolution_clock::now();
    for (unsigned i = 0; i < num_trials; ++i) {
      sqpnp_success[i] = cv::solvePnP(cv_object_pts[i], cv_planar_pts[i], cameraMatrix, distCoeffs,
                                      rvec_sqpnp[i], tvec_sqpnp[i], false, cv::SOLVEPNP_SQPNP);
    }
    end = high_resolution_clock::now();
    sqpnp_time += duration_cast<microseconds>(end - start).count();
    //
    start = high_resolution_clock::now();
    for (unsigned i = 0; i < num_trials; i += compatible.batch_size())
      compatible.EstimateErr(noisy_transformed_pts, planar_pts, i, &lo_res, &lo_err);
    end = high_resolution_clock::now();
    lo_time += duration_cast<microseconds>(end - start).count();
    vector<Point3f> for_horn(4);
    start = high_resolution_clock::now();
    for (unsigned i = 0; i < num_trials; ++i) {
      for (unsigned j = 0; j < 4; ++j) {
        for_horn[j] = Point3f(planar_pts[i][j][0] * lo_res[i][j],
                              planar_pts[i][j][1] * lo_res[i][j],
                              lo_res[i][j]);
      }
      double scale = 0;
      computeRigidTransform(cv_object_pts[i], for_horn, rvec_lo[i], tvec_lo[i]);
    }
    end = high_resolution_clock::now();
    horn_time += duration_cast<microseconds>(end - start).count();
    //
    for (unsigned i = 0; i < num_trials; ++i) {
      Mat rvec_true = -quaternionToRvec(rots[i]);
      array<double, 4> conj_rot = {rots[i][0], -rots[i][1], -rots[i][2], -rots[i][3]};
      array<double, 3> tmp =  conj_rot *
        array<double, 3>{-translations[i][0], -translations[i][1], - translations[i][2]};
      Mat tvec_true = (Mat_<double>(3, 1) << tmp[0], tmp[1], 2.5 + tmp[2]);

      if (epnp_success[i]) {
        epnp_successes++;
        double rot_err, trans_err;
        calculatePoseError(rvec_true, tvec_true, rvec_epnp[i], tvec_epnp[i], rot_err, trans_err);
        epnp_rot_error_total += rot_err;
        epnp_trans_error_total += trans_err;
        epnp_rot_error_sq += rot_err * rot_err;
        epnp_trans_error_sq += trans_err * trans_err;
      }
      
            
      if (sqpnp_success[i]) {
        sqpnp_successes++;
        double rot_err, trans_err;
        calculatePoseError(rvec_true, tvec_true, rvec_sqpnp[i], tvec_sqpnp[i], rot_err, trans_err);
        sqpnp_rot_error_total += rot_err;
        sqpnp_trans_error_total += trans_err;
        sqpnp_rot_error_sq += rot_err * rot_err;
        sqpnp_trans_error_sq += trans_err * trans_err;
      }
      double rot_err, trans_err;
      calculatePoseError(rvec_true, tvec_true, rvec_lo[i], tvec_lo[i], rot_err, trans_err);
      if (lo_err[i] < .05){
        lo05_successes++;
        lo05_rot_error_total += rot_err;
        lo05_trans_error_total += trans_err;
        lo05_rot_error_sq += rot_err * rot_err;
        lo05_trans_error_sq += trans_err * trans_err;
      }
      if (lo_err[i] < .1){
        lo1_successes++;
        lo1_rot_error_total += rot_err;
        lo1_trans_error_total += trans_err;
        lo1_rot_error_sq += rot_err * rot_err;
        lo1_trans_error_sq += trans_err * trans_err;
      }
      if (lo_err[i] < 1){
        lo2_successes++;
        lo2_rot_error_total += rot_err;
        lo2_trans_error_total += trans_err;
        lo2_rot_error_sq += rot_err * rot_err;
        lo2_trans_error_sq += trans_err * trans_err;
      } 
    }
    epnp_rot_error_total /= epnp_successes;
    sqpnp_rot_error_total /= sqpnp_successes;
    lo05_rot_error_total /= lo05_successes;
    lo1_rot_error_total /= lo1_successes;
    lo2_rot_error_total /= lo2_successes;
    epnp_rot_error_sq /= epnp_successes;
    sqpnp_rot_error_sq /= sqpnp_successes;
    lo05_rot_error_sq /= lo05_successes;
    lo1_rot_error_sq /= lo1_successes;
    lo2_rot_error_sq /= lo2_successes;
    epnp_rot_error_sq -= epnp_rot_error_total * epnp_rot_error_total;
    sqpnp_rot_error_sq -= sqpnp_rot_error_total * sqpnp_rot_error_total;
    lo05_rot_error_sq -=  lo05_rot_error_total * lo05_rot_error_total;
    lo1_rot_error_sq -=  lo1_rot_error_total * lo1_rot_error_total;
    lo2_rot_error_sq -=  lo2_rot_error_total * lo2_rot_error_total;
    
    epnp_trans_error_total /= epnp_successes;
    sqpnp_trans_error_total /= sqpnp_successes;
    lo05_trans_error_total /= lo05_successes;
    lo1_trans_error_total /= lo1_successes;
    lo2_trans_error_total /= lo2_successes;
    epnp_trans_error_sq /= epnp_successes;
    sqpnp_trans_error_sq /= sqpnp_successes;
    lo05_trans_error_sq /= lo05_successes;
    lo1_trans_error_sq /= lo1_successes;
    lo2_trans_error_sq /= lo2_successes;
    epnp_trans_error_sq -= epnp_trans_error_total * epnp_trans_error_total;
    sqpnp_trans_error_sq -= sqpnp_trans_error_total * sqpnp_trans_error_total;
    lo05_trans_error_sq -=  lo05_trans_error_total * lo05_trans_error_total;
    lo1_trans_error_sq -=  lo1_trans_error_total * lo1_trans_error_total;
    lo2_trans_error_sq -=  lo2_trans_error_total * lo2_trans_error_total;
    
    
    cout << std::fixed << std::setprecision(0);
    cout << setw(2) << 1000 * noise_level;
    
    // Calculate and display averages
    cout << std::setprecision(1);
        
    cout << setw(10) << epnp_rot_error_total << "(" << sqrt(epnp_rot_error_sq) << ")";
    cout << setw(6) << sqpnp_rot_error_total << "(" << sqrt(sqpnp_rot_error_sq) << ")";
    cout << setw(6) << lo05_rot_error_total << "(" << sqrt(lo05_rot_error_sq) << ")";
    cout << setw(6) << lo1_rot_error_total << "(" << sqrt(lo1_rot_error_sq) << ")";
    cout << setw(6) << lo2_rot_error_total << "(" << sqrt(lo2_rot_error_sq) << ")";
    
    cout << std::setprecision(0);

    cout << setw(10) << 1000 * epnp_trans_error_total << "(" << 1000 * sqrt(epnp_trans_error_sq) << ")";
    cout << setw(7) << 1000 * sqpnp_trans_error_total << "(" << 1000 * sqrt(sqpnp_trans_error_sq) << ")";
    cout << setw(7) << 1000 * lo05_trans_error_total << "(" << 1000 * sqrt(lo05_trans_error_sq) << ")";
    cout << setw(7) << 1000 * lo1_trans_error_total << "(" << 1000 * sqrt(lo1_trans_error_sq) << ")";
    cout << setw(7) << 1000 * lo2_trans_error_total << "(" << 1000 * sqrt(lo2_trans_error_sq) << ")";

    cout << setw(10) << epnp_successes;
    cout << setw(8) << sqpnp_successes;
    cout << setw(8) << lo05_successes;
    cout << setw(8) << lo1_successes;
    cout << setw(8) << lo2_successes;
    cout << "\n";
  }
  cout << "average run time in micor-sec (variance is very low for all algorithms):\n";
  cout << std::fixed << std::setprecision(3);
  cout << "epnp: " << epnp_time / (num_trials * noise_levels.size()) << "\n";
  cout << "sqpnp: " << sqpnp_time / (num_trials * noise_levels.size()) << "\n";
  cout << "lo: " << lo_time / (num_trials * noise_levels.size()) << "\n";
  cout << "horn: " << horn_time / (num_trials * noise_levels.size()) << "\n";
  return 0;
}


==> anc/four_pts_compatible_config.cc <==
#include "four_pts_compatible_config.h"

#include <assert.h>
#include <cmath>

#include <algorithm>
#include <limits>
#include <mutex>
#include <string>
#include <unordered_map>
#include <iostream>

#define COMPATIBLE_CONFIG_BUFFER_SIZE 32

using std::array;
using std::copy;
using std::cout;
using std::make_pair;
using std::pair;
using std::string;
using std::unordered_map;
using std::vector;

// below is the output of coef0, coef1, coef2

const string FourPtsCompatibleConfig::x_0_0_ =
  "c0^2a0b1d0d1-2c0c1a0b1d0d1+c1^2a0b1d0d1+c0^2a1b1d0d1-2c0c1a1b1d0d1+c1^2a1b1d0d1-c0^2a2b1d0d1+2c0c1a2b1d0d1-c1^2a2b1d0d1+2c0a0a2b1d0d1-2c1a0a2b1d0d1+2c0a1a2b1d0d1-2c1a1a2b1d0d1-2c0a2^2b1d0d1+2c1a2^2b1d0d1+a0a2^2b1d0d1+a1a2^2b1d0d1-a2^3b1d0d1-c0^2a0b1b2d2+2c0c1a0b1b2d2-c1^2a0b1b2d2-c0a0^2b1b2d2+c1a0^2b1b2d2+c0^2a1b1b2d2-2c0c1a1b1b2d2+c1^2a1b1b2d2+2c0a0a1b1b2d2-2c1a0a1b1b2d2-c0a1^2b1b2d2+c1a1^2b1b2d2+c0^2a2b1b2d2-2c0c1a2b1b2d2+c1^2a2b1b2d2-a0^2a2b1b2d2+2a0a1a2b1b2d2-a1^2a2b1b2d2+c0a2^2b1b2d2-c1a2^2b1b2d2+a0a2^2b1b2d2-a1a2^2b1b2d2-2c0^2a1d0^2d2+4c0c1a1d0^2d2-2c1^2a1d0^2d2+2a1a2^2d0^2d2-c0a0^2b1b2-c1a0^2b1b2+2c0a0a1b1b2+2c1a0a1b1b2-c0a1^2b1b2-c1a1^2b1b2+2c0a0a2b1b2+2c1a0a2b1b2+a0^2a2b1b2-2c0a1a2b1b2-2c1a1a2b1b2-2a0a1a2b1b2+a1^2a2b1b2-c0a2^2b1b2-c1a2^2b1b2-2a0a2^2b1b2+2a1a2^2b1b2+a2^3b1b2+4c0a1a2d0^2+4c1a1a2d0^2-4a1a2^2d0^2-4c0a0a2d0d1-4c0a1a2d0d1+4c0a2^2d0d1+2c0a0^2b2d2-4c0a0a1b2d2+2c0a1^2b2d2-2c0a2^2b2d2";

const string FourPtsCompatibleConfig::x_0_1_ =
  "-4c0a0b0b1d0d1+4c1a0b0b1d0d1-4c0a1b0b1d0d1+4c1a1b0b1d0d1+4c0a2b0b1d0d1-4c1a2b0b1d0d1-4a0a2b0b1d0d1-4a1a2b0b1d0d1+4a2^2b0b1d0d1-2c0^2b0b1b2d2+4c0c1b0b1b2d2-2c1^2b0b1b2d2+2a0^2b0b1b2d2-4a0a1b0b1b2d2+2a1^2b0b1b2d2-4c0a2b0b1b2d2+4c1a2b0b1b2d2-4a0a2b0b1b2d2+4a1a2b0b1b2d2+2c0^2b0d0^2d2-4c0c1b0d0^2d2+2c1^2b0d0^2d2+4c0a1b0d0^2d2-4c1a1b0d0^2d2-4a1a2b0d0^2d2-2a2^2b0d0^2d2+2c0^2b1d1^2d2-4c0c1b1d1^2d2+2c1^2b1d1^2d2+4c0a0b1d1^2d2-4c1a0b1d1^2d2+4a0a2b1d1^2d2-2a2^2b1d1^2d2-4c0^2d0d1d2^2+8c0c1d0d1d2^2-4c1^2d0d1d2^2+4a0a2d0d1d2^2+4a1a2d0d1d2^2+2c0^2b2d2^3-4c0c1b2d2^3+2c1^2b2d2^3-2a0^2b2d2^3+4a0a1b2d2^3-2a1^2b2d2^3-4c0a0b0b1b2-4c1a0b0b1b2+4c0a1b0b1b2+4c1a1b0b1b2+4c0a2b0b1b2+4c1a2b0b1b2+4a0a2b0b1b2-4a1a2b0b1b2-4a2^2b0b1b2-4c0a1b0d0^2-4c1a1b0d0^2-4c0a2b0d0^2-4c1a2b0d0^2+4a1a2b0d0^2+4a2^2b0d0^2+4c0a0b0d0d1+4c0a1b0d0d1-4c0a2b0d0d1+4a0a2b0d0d1+4a1a2b0d0d1-4a2^2b0d0d1-4c1a0b1d0d1-4c1a1b1d0d1+4c1a2b1d0d1+4a0a2b1d0d1+4a1a2b1d0d1-4a2^2b1d0d1+4c0a0b1d1^2+4c1a0b1d1^2-4c0a2b1d1^2-4c1a2b1d1^2-4a0a2b1d1^2+4a2^2b1d1^2+4c0a0b0b2d2-2a0^2b0b2d2-4c0a1b0b2d2+4a0a1b0b2d2-2a1^2b0b2d2+4c0a2b0b2d2+2a2^2b0b2d2+4c1a0b1b2d2-2a0^2b1b2d2-4c1a1b1b2d2+4a0a1b1b2d2-2a1^2b1b2d2-4c1a2b1b2d2+2a2^2b1b2d2+8c1a1d0^2d2+8c0a2d0d1d2+8c1a2d0d1d2-8a0a2d0d1d2-8a1a2d0d1d2-8c0a0d1^2d2+4a0^2b2d2^2-8a0a1b2d2^2+4a1^2b2d2^2-4c0a2b2d2^2-4c1a2b2d2^2";

const string FourPtsCompatibleConfig::x_0_2_ =
  "4a0b0^2b1d0d1+4a1b0^2b1d0d1-4a2b0^2b1d0d1+4c0b0^2b1b2d2-4c1b0^2b1b2d2+4a0b0^2b1b2d2-4a1b0^2b1b2d2-4c0b0^2d0^2d2+4c1b0^2d0^2d2+4a2b0^2d0^2d2-4c0b0b1d1^2d2+4c1b0b1d1^2d2-8a0b0b1d1^2d2+4a2b0b1d1^2d2+8c0b0d0d1d2^2-8c1b0d0d1d2^2-4a0b0d0d1d2^2-4a1b0d0d1d2^2-4a2b0d0d1d2^2-4c0b0b2d2^3+4c1b0b2d2^3-4a0b0b2d2^3+4a1b0b2d2^3+8a0d1^2d2^3-4c0b0^2b1b2-4c1b0^2b1b2+4a2b0^2b1b2+4c0b0^2d0^2+4c1b0^2d0^2-4a2b0^2d0^2-4a0b0^2d0d1-4a1b0^2d0d1+4a2b0^2d0d1-4a0b0b1d0d1-4a1b0b1d0d1+4a2b0b1d0d1+4c0b0b1d1^2+4c1b0b1d1^2-4a2b0b1d1^2-4a0b0^2b2d2+4a1b0^2b2d2-4a2b0^2b2d2+8c1b0b1b2d2-4a0b0b1b2d2+4a1b0b1b2d2-4a2b0b1b2d2-8c1b0d0^2d2-8c0b0d0d1d2-8c1b0d0d1d2+8a0b0d0d1d2+8a1b0d0d1d2+8a0b0d1^2d2-8c1b1d1^2d2+8a0b1d1^2d2+4c0b0b2d2^2+4c1b0b2d2^2+8a0b0b2d2^2-8a1b0b2d2^2+4a2b0b2d2^2+16c1d0d1d2^2-16a0d1^2d2^2-8c1b2d2^3";
  
const string FourPtsCompatibleConfig::x_3_0_ =
  "c0^2c1b0b1b2+c0c1^2b0b1b2-c0^2c2b0b1b2+c1^2c2b0b1b2-c0c2^2b0b1b2-c1c2^2b0b1b2+c0^2a1b0b1b2-c1^2a1b0b1b2+2c0c2a1b0b1b2+2c1c2a1b0b1b2-c0a1^2b0b1b2-c1a1^2b0b1b2-c0^2a2b0b1b2-2c0c1a2b0b1b2-2c1c2a2b0b1b2+c2^2a2b0b1b2+2c1a1a2b0b1b2-2c2a1a2b0b1b2+a1^2a2b0b1b2+c0a2^2b0b1b2+c2a2^2b0b1b2-a1a2^2b0b1b2-c0^3b0b1d1-2c0^2c1b0b1d1-c0c1^2b0b1d1+c0^2c2b0b1d1+2c0c1c2b0b1d1+c1^2c2b0b1d1+c0^2a1b0b1d1+2c0c1a1b0b1d1+c1^2a1b0b1d1+2c0^2a2b0b1d1+2c0c1a2b0b1d1-2c0c2a2b0b1d1-2c1c2a2b0b1d1-2c0a1a2b0b1d1-2c1a1a2b0b1d1-c0a2^2b0b1d1+c2a2^2b0b1d1+a1a2^2b0b1d1+2c0^2c2b1d1^2-2c1^2c2b1d1^2+4c1c2a2b1d1^2-2c2a2^2b1d1^2+c0^3b0b2d2-c0^2c1b0b2d2+2c0^2c2b0b2d2-2c0c1c2b0b2d2+c0c2^2b0b2d2-c1c2^2b0b2d2-2c0^2a1b0b2d2+2c0c1a1b0b2d2-2c0c2a1b0b2d2+2c1c2a1b0b2d2+c0a1^2b0b2d2-c1a1^2b0b2d2-c0^2a2b0b2d2-2c0c2a2b0b2d2-c2^2a2b0b2d2+2c0a1a2b0b2d2+2c2a1a2b0b2d2-a1^2a2b0b2d2-4c0^2c2d1^2d2+4c0c1c2d1^2d2+4c0c2a2d1^2d2-2c0^2c1b2d2^2+2c1c2^2b2d2^2-4c1c2a1b2d2^2+2c1a1^2b2d2^2+4c0^2c1d1d2^2-4c0c1c2d1d2^2-4c0c1a1d1d2^2";

const string FourPtsCompatibleConfig::x_3_1_ =
  "-4c0c1b0b1b2-2c1^2b0b1b2+4c0c2b0b1b2+2c2^2b0b1b2-4c0a1b0b1b2-4c2a1b0b1b2+2a1^2b0b1b2+4c0a2b0b1b2+4c1a2b0b1b2-2a2^2b0b1b2+4c0^2b0b1d1+4c0c1b0b1d1-4c0c2b0b1d1-4c1c2b0b1d1-4c0a1b0b1d1-4c1a1b0b1d1-4c0a2b0b1d1+4c2a2b0b1d1+4a1a2b0b1d1-2c0^2b1d1^2+2c1^2b1d1^2-4c0c2b1d1^2+4c1c2b1d1^2-4c1a2b1d1^2-4c2a2b1d1^2+2a2^2b1d1^2-4c0^2b0b2d2+4c0c1b0b2d2-4c0c2b0b2d2+4c1c2b0b2d2+4c0a1b0b2d2-4c1a1b0b2d2+4c0a2b0b2d2+4c2a2b0b2d2-4a1a2b0b2d2+4c0^2d1^2d2-4c0c1d1^2d2+4c0c2d1^2d2-4c1c2d1^2d2-4c0a2d1^2d2-4c2a2d1^2d2+2c0^2b2d2^2+4c0c1b2d2^2-4c1c2b2d2^2-2c2^2b2d2^2+4c1a1b2d2^2+4c2a1b2d2^2-2a1^2b2d2^2-4c0^2d1d2^2-4c0c1d1d2^2+4c0c2d1d2^2+4c1c2d1d2^2+4c0a1d1d2^2+4c1a1d1d2^2-2c0^2b0b1+2c1^2b0b1+4c0a1b0b1+4c1a1b0b1-4c1a2b0b1-4a1a2b0b1+2a2^2b0b1+2c0^2b0b2-2c2^2b0b2+4c2a1b0b2-2a1^2b0b2-4c0a2b0b2-4c2a2b0b2+4a1a2b0b2+2c1^2b1b2-2c2^2b1b2+4c2a1b1b2-2a1^2b1b2-4c1a2b1b2+2a2^2b1b2-4c0^2b0d1+4c0c2b0d1+4c0a1b0d1+4c0a2b0d1-4c2a2b0d1-4a1a2b0d1-4c1^2b1d1+4c0c2b1d1+4c0a1b1d1+8c1a2b1d1-4a2^2b1d1+8c2a2d1^2+4c0^2b0d2-4c0c1b0d2-4c0a1b0d2+4c1a1b0d2-4c0a2b0d2+4a1a2b0d2-4c0c1b2d2+4c2^2b2d2-8c2a1b2d2+4a1^2b2d2-4c0a2b2d2+8c0c1d1d2-8c0c2d1d2-8c0a1d1d2+8c0a2d1d2-8c1a1d2^2";

const string FourPtsCompatibleConfig::x_3_2_ =
  "4c1b0b1b2-4c2b0b1b2+4a1b0b1b2-4a2b0b1b2-4c0b0b1d1+4c2b0b1d1+4a1b0b1d1+4c0b1d1^2-4c1b1d1^2+4a2b1d1^2+4c0b0b2d2-4c1b0b2d2-4a2b0b2d2-4c0d1^2d2+4c1d1^2d2+4a2d1^2d2-4c0b2d2^2+4c2b2d2^2-4a1b2d2^2+4c0d1d2^2-4c2d1d2^2-4a1d1d2^2+4c0b0b1-4c1b0b1-8a1b0b1+4a2b0b1-4c0b0b2+4c2b0b2-4a1b0b2+8a2b0b2-4c1b1b2+4c2b1b2-4a1b1b2+4a2b1b2+4c0b0d1-4c2b0d1-4a1b0d1-4c0b1d1+8c1b1d1-4c2b1d1-4a1b1d1-8a2b1d1-8a2d1^2-4c0b0d2+4c1b0d2+4a2b0d2+4c0b2d2+4c1b2d2-8c2b2d2+8a1b2d2+4a2b2d2-8c1d1d2+8c2d1d2+8a1d1d2-8a2d1d2+8a1d2^2+8a1b0-8a2b0+8a1b1-8a2b2+16a2d1-16a1d2";

/*
  The error in the configuration is the sum of the errors of estimating
  the squared lengths of the edges, divided b the total length of the edges
  (of the tetra-hedron)
*/

double dot(const array<double, 3> &a, const array<double, 3> &b) {
  return a[0] * b[0] + a[1] * b[1] + a[2] * b[2];}

double dot(const array<float, 2> &a, const array<float, 2> &b) {
  return static_cast<double>(a[0]) * static_cast<double>(b[0]) +
      static_cast<double>(a[1]) * static_cast<double>(b[1]);}

double l2NormSq(const array<double, 3> &a) {return dot(a, a);};

double distanceSq(const array<double, 3> &a, const array<double, 3> &b) {
  double x = a[0] - b[0], y = a[1] - b[1], z = a[2] - b[2];
  return x * x + y * y + z * z;
}

array<double, 3> operator*(double a, const array<double, 3> &b) {
  return array<double, 3>{a * b[0], a* b[1], a* b[2]};}

/*
  The assumption is that the maximal degree is 3
  each entry in res is of the form:
  variable code
  and for each degree, the previous entries (where 0xedeadbeef means empty).
*/
void build_sub_tree(
    const unordered_map<unsigned, int> &terms,
    unordered_map<string, unsigned> *discovered,
    vector<array<unsigned, 3> > *res) {  // var, multiply, add
  array<unsigned, 12> var_to_max_deg;
  array<unsigned, 12> var_to_min_deg;
  for (unsigned i = 0; i < 12; ++i) {
    var_to_max_deg[i] = 0;
    var_to_min_deg[i] = 3;
  }
  for (auto &[monom_code, const_coef] : terms) {
    assert(monom_code <= (1 << 24) - 1);
    for (unsigned i = 0; i < 12; ++i) {
      unsigned current_deg = (monom_code >> (2 * i)) & 3;
      var_to_max_deg[i] = std::max(var_to_max_deg[i], current_deg);
      var_to_min_deg[i] = std::min(var_to_min_deg[i], current_deg);
    }
  }
  unsigned best_diff = 3;
  unsigned best_var = 0;
  unsigned max_deg = 0;
  for (unsigned i = 0; i < 12; ++i) {
    if (var_to_max_deg[i] > 0 &&
        var_to_max_deg[i] - var_to_min_deg[i] <= best_diff) {
      best_diff = var_to_max_deg[i] - var_to_min_deg[i];
      best_var = i;
      max_deg = var_to_max_deg[i];
    }
  }
  assert(max_deg > 0);
  array<unordered_map<unsigned, int>, 2> mul_add_terms;
  for (auto &[monom_code, const_coef] : terms) {
    unsigned deg = (monom_code >> (2 * best_var)) & 3;
    if (deg == max_deg) {
      mul_add_terms[0][monom_code - (1 << (2 * best_var))] = const_coef;
    } else {
      mul_add_terms[1][monom_code] = const_coef;
    }
  }
  assert(mul_add_terms[0].size() > 0);
  array<unsigned, 2> mul_add{0xdeadbeef, 0xdeadbeef};
  for (unsigned i = 0; i < 2; ++i) {
    if (mul_add_terms[i].empty())
      continue;
    string code;
    for (auto [a, b]: mul_add_terms[i]) {
      for (unsigned j = 0; j < 6; ++j)
        code += char(65 + ((a >> (4 * j) )& 0x0f));
      code += char(65 + b);
    }
    if (discovered->count(code)) {
      mul_add[i] = discovered->at(code);
    } else {
      build_sub_tree(mul_add_terms[i], discovered, res);
      mul_add[i] = res->size() - 1;
      (*discovered)[code] = mul_add[i];
    }
  }
  res->push_back(array<unsigned, 3>{best_var, mul_add[0], mul_add[1]});
}  // build sub_tree

void parse_singular_output(const string &s, vector<array<unsigned, 3> > *res) {
  const string pm("+-");
  const string acbd("acbd");
  unordered_map<unsigned, int> terms;
  for (string::const_iterator b = s.begin(); b != s.end();) { // term
    string::const_iterator monomial_b =
      find_first_of(b, s.end(), acbd.begin(), acbd.end());
    int const_coef = 1;
    if ((*b) == '-') {
      const_coef = -1;
      ++b;
    } else if ((*b) == '+') {
      ++b;
    }
    if (b != monomial_b) {
      const_coef *= stoi(string(b, monomial_b));
    }
    auto factor_b = monomial_b;
    unsigned monom_code = 0;
    while (factor_b != s.end() && *factor_b != '-' && *factor_b != '+') {
      unsigned base_no_index =
          std::find(acbd.begin(), acbd.end(), (*factor_b)) - acbd.begin();
      assert(base_no_index < 4);
      unsigned just_index = *(factor_b + 1) - '0';
      assert(just_index <= 2);
      unsigned var = 3 * base_no_index + just_index;
      factor_b += 2;
      unsigned power = 1;
      if (factor_b  != s.end() && *(factor_b) == '^') {
        power = *(factor_b + 1) - '0';
	factor_b += 2;
      }
      monom_code |= power << (2 * var);
    }  // factor loop
    terms[monom_code] = const_coef;
    b = factor_b;
  }  // term loop
  unordered_map<string, unsigned> discovered;
  discovered[string("AAAAAA") + char('A'-16)] = 12;
  discovered[string("AAAAAA") + char('A'-8)] = 13;
  discovered[string("AAAAAA") + char('A'-4)] = 14;
  discovered[string("AAAAAA") + char('A'-2)] = 15;
  discovered[string("AAAAAA") + char('A'-1)] = 16;
  discovered[string("AAAAAA") + char('A'+1)] = 17;
  discovered[string("AAAAAA") + char('A'+2)] = 18;
  discovered[string("AAAAAA") + char('A'+4)] = 19;
  discovered[string("AAAAAA") + char('A'+8)] = 20;
  discovered[string("AAAAAA") + char('A'+16)] = 21;
  res->resize(22);  // dummies
  build_sub_tree(terms, &discovered, res);
}  // parse

void FourPtsCompatibleConfig::EstimateErr(
    const vector<array<array<double, 3>, 4> > &pts,
    const vector<array<array<float, 2>, 4> > &planar_pts,
    unsigned current,
    vector<array<double, 4> > *res,
    vector<double> *errs) const {
  assert(current < pts.size());
  assert(pts.size() == planar_pts.size() && pts.size() == res->size());
  unsigned sz =
      std::min(static_cast<unsigned>(pts.size() - current),
               static_cast<unsigned>(COMPATIBLE_CONFIG_BUFFER_SIZE));
  fill(errs->begin() + current, errs->begin() + current + sz,
       std::numeric_limits<float>::max());
  array<array<double, 3>, COMPATIBLE_CONFIG_BUFFER_SIZE> modified_3;
  array<array<double, 4>, COMPATIBLE_CONFIG_BUFFER_SIZE> normalizations;
  array<array<double, COMPATIBLE_CONFIG_BUFFER_SIZE>, 4> signs;
  /*
    The block below modifies the canvas to one where point 3 is on the camera
    axis
  */
  for (unsigned config_id = 0, shifted = current;
       config_id < sz; ++config_id, ++shifted) {
    array<double, 3> tmp3{
        planar_pts[shifted][3][0], planar_pts[shifted][3][1], 1};
    normalizations[config_id][3] = 1.0 / sqrt(l2NormSq(tmp3));
    modified_3[config_id] = normalizations[config_id][3] * tmp3;
    for (unsigned i = 0; i < 3; ++i) {
      array<double, 3> tmp{
        planar_pts[shifted][i][0], planar_pts[shifted][i][1], 1};
      normalizations[config_id][i] = 1.0 / dot(tmp, modified_3[config_id]);
      signs[i][config_id] = normalizations[config_id][i] > 0 ? 1. : -1.;
    }
  }
  std::fill(signs[3].begin(), signs[3].end(), 1.);
  // Below is that standard trick of having cyclic indices on 0, 1, 2
  array<array<double, COMPATIBLE_CONFIG_BUFFER_SIZE>, 3> c, a, b, d;
  for (unsigned i = 0, j = 1, k = 2; i < 3; j = k, k = i, ++i) {
    for (unsigned config_id = 0, shifted = current;
         config_id < sz; ++config_id, ++shifted) {
      a[i][config_id] = distanceSq(pts[shifted][j], pts[shifted][k]);
      c[i][config_id] = distanceSq(pts[shifted][3], pts[shifted][i]);
      double p33 = dot(planar_pts[shifted][3], planar_pts[shifted][3]) + 1;
      double p3i = dot(planar_pts[shifted][3], planar_pts[shifted][i]) + 1;
      double p3j = dot(planar_pts[shifted][3], planar_pts[shifted][j]) + 1;
      double p3k = dot(planar_pts[shifted][3], planar_pts[shifted][k]) + 1;
      double pii = dot(planar_pts[shifted][i], planar_pts[shifted][i]) + 1;
      double pjk = dot(planar_pts[shifted][j], planar_pts[shifted][k]) + 1;
      b[i][config_id] = pii * p33 / (p3i * p3i);
      d[i][config_id] = pjk * p33 / (p3j * p3k);
    }
  }
  array<double, COMPATIBLE_CONFIG_BUFFER_SIZE> scales;
  for (unsigned config_id = 0; config_id < sz; ++config_id) {
    scales[config_id] = (a[0][config_id] + a[1][config_id] + a[2][config_id]);
    double s = 1.0 / scales[config_id];
    a[0][config_id] *= s;
    a[1][config_id] *= s;
    a[2][config_id] *= s;
    c[0][config_id] *= s;
    c[1][config_id] *= s;
    c[2][config_id] *= s;
  }
  /*
    In the loop below we find the coefficients coef0, coef1, coef2 of the
    quadric (in z0^2) J2[1] from the documentation, as well as its images
    under the symmetric group acting on z0, z1, z2. We then proceed to find
    the roots.
    This loop is the lions share of the function in terms of run time.
    The layout of values here is a performance choice. We want the later
    multiplications in the two loops below to be parallelized
  */
  array<array<double, COMPATIBLE_CONFIG_BUFFER_SIZE>, 172> values;
  array<array<double, COMPATIBLE_CONFIG_BUFFER_SIZE>, 3> coefs;
  array<array<array<double, COMPATIBLE_CONFIG_BUFFER_SIZE>, 2>, 4> pow2_l_i;
  array<array<array<double, COMPATIBLE_CONFIG_BUFFER_SIZE>, 2>, 4> l_i;
  std::fill(values[12].begin(), values[12].end(), -16.);
  std::fill(values[13].begin(), values[13].end(), -8.);
  std::fill(values[14].begin(), values[14].end(), -4.);
  std::fill(values[15].begin(), values[15].end(), -2.);
  std::fill(values[16].begin(), values[16].end(), -1.);
  std::fill(values[17].begin(), values[17].end(), 1.);
  std::fill(values[18].begin(), values[18].end(), 2.);
  std::fill(values[19].begin(), values[19].end(), 4.);
  std::fill(values[20].begin(), values[20].end(), 8.);
  std::fill(values[21].begin(), values[21].end(), 16.);
  for (unsigned i = 0; i <= 3; ++i) {
    for (unsigned ii = 0; ii < 3; ++ii) {
      unsigned other = (i + ii) % 3;
      copy(a[other].begin(), a[other].end(), values[ii].begin());
      copy(c[other].begin(), c[other].end(), values[ii + 3].begin());
      copy(b[other].begin(), b[other].end(), values[ii + 6].begin());
      copy(d[other].begin(), d[other].end(), values[ii + 9].begin());
    }
    const auto &order = i == 3 ? z3_null_quadric_ : z0_null_quadric_;
    for (unsigned c = 0; c < 3; ++c) {
      for (unsigned m = 22; m < order[c].size(); ++m) {
        unsigned var_idx = order[c][m][0];
        unsigned mul = order[c][m][1];
        unsigned add = order[c][m][2];
        if (add != 0xdeadbeef)
          for (unsigned config_id  = 0; config_id < sz; ++config_id)
            values[m][config_id] =
                values[mul][config_id] * values[var_idx][config_id] +
                values[add][config_id];
        else
          for (unsigned config_id = 0; config_id < sz; ++config_id)
            values[m][config_id] =
                values[mul][config_id] * values[var_idx][config_id];
      }  // m
      std::copy(
          values[order[c].size() - 1].begin(),
          values[order[c].size() - 1].begin() + sz,
          coefs[c].begin());
    }  // c
    for (unsigned config_id = 0; config_id < sz; ++config_id) {
      double free_coef = coefs[0][config_id] / coefs[2][config_id];
      double half_linear_coef =
          0.5 * coefs[1][config_id] / coefs[2][config_id];
      double delta = half_linear_coef * half_linear_coef - free_coef;
      delta = (delta < 0 ? 0 : sqrt(delta));
      pow2_l_i[i][0][config_id] = std::max(-half_linear_coef + delta, 0.);
      pow2_l_i[i][1][config_id] = std::max(-half_linear_coef - delta, 0.);
      l_i[i][0][config_id] =
          sqrt(std::max(pow2_l_i[i][0][config_id], 0.)) * signs[i][config_id];
      l_i[i][1][config_id] =
          sqrt(std::max(pow2_l_i[i][1][config_id], 0.)) * signs[i][config_id];
    }  // config_id
  }  // i
  /*
    In the block below we go over the 2^4=16 choices for the three l_i^2. In
    an internal loop we also go over the four choices of l_il_j (there are a
    8 choices for the sign); unless we know that the points are in front of
    the camera, in which case there is only one sign choice
  */
  array<unsigned, COMPATIBLE_CONFIG_BUFFER_SIZE> best_p;
  std::fill(best_p.begin(), best_p.end(), 0U);
  for (unsigned p = 0; p < 16; ++p) {
    array<array<array<double, COMPATIBLE_CONFIG_BUFFER_SIZE>, 2>, 3>
        partial_123;
    array<array<array<double, COMPATIBLE_CONFIG_BUFFER_SIZE>, 2>, 3>
        partial_456;
    for (unsigned i = 0, j = 1, k = 2; i < 3; j = k , k = i, ++i) {
      unsigned pi = (p >> i) & 1;
      unsigned pj = (p >> j) & 1;
      unsigned pk = (p >> k) & 1;
      unsigned p3 = p >> 3;
      for (unsigned config_id = 0; config_id < sz; ++config_id) {
        partial_123[i][0][config_id] =
            b[j][config_id] * pow2_l_i[j][pj][config_id] +
            b[k][config_id] * pow2_l_i[k][pk][config_id] -
            a[i][config_id];
        partial_123[i][1][config_id] =
            2. * d[i][config_id] *
            l_i[j][pj][config_id] * l_i[k][pk][config_id];
        partial_456[i][0][config_id] =
            pow2_l_i[3][p3][config_id] +
            b[i][config_id] * pow2_l_i[i][pi][config_id] -
            c[i][config_id];
        partial_456[i][1][config_id] =
            2. * l_i[i][pi][config_id] * l_i[3][p3][config_id];
      }  // config_id
    }  // i, j, k
    array<double, COMPATIBLE_CONFIG_BUFFER_SIZE> current_err;
    std::fill(current_err.begin(), current_err.end(), 0.0);
    for (unsigned i = 0; i < 3; ++i) {
      for (unsigned config_id = 0; config_id < sz; ++config_id) {
	current_err[config_id] +=
	  std::abs(partial_123[i][0][config_id] -
		   partial_123[i][1][config_id]) +
	  std::abs(partial_456[i][0][config_id] -
		   partial_456[i][1][config_id]);
      }
    }  // i
    for (unsigned config_id = 0, shifted = current;
	 config_id < sz; ++config_id, ++shifted) {
      unsigned cond = (!std::isnan(current_err[config_id]) &&
                       (*errs)[shifted] > current_err[config_id]);
      (*errs)[shifted] = cond * current_err[config_id] +
	(1 - cond) * (*errs)[shifted];
      best_p[config_id] = cond * p + (1 - cond) * best_p[config_id];
    }
  }  // p
  for (unsigned config_id = 0, shifted = current; config_id < sz;
       ++config_id, ++shifted) {
    (*errs)[shifted] /=
        (1.0 + c[0][config_id] + c[1][config_id] + c[2][config_id]);
    (*res)[shifted][3] = l_i[3][best_p[config_id] >> 3][config_id];
    for (unsigned j = 0; j < 3; ++j)
      (*res)[shifted][j] = l_i[j][(best_p[config_id] >> j) & 1][config_id];
    for (unsigned j = 0; j < 4; ++j)
      (*res)[shifted][j] *=
          sqrt(scales[config_id]) * normalizations[config_id][j];
  }
}

void FourPtsCompatibleConfig::Init() {
  static std::mutex init_mutex;
  std::lock_guard<std::mutex> lk(init_mutex);
  unsigned found = 0;
  for (unsigned z_power = 0; z_power < 3; ++z_power) {
    found += (z0_null_quadric_[z_power].size() > 0) +
             (z3_null_quadric_[z_power].size() > 0);
  }
  if (found) {
    cout << "Found " << found
         << " filled vectors in Init to 4 pts compat. Skipping Init\n";
    return;
  }
  batch_size_ = COMPATIBLE_CONFIG_BUFFER_SIZE;
  //
  for (unsigned z_power = 0; z_power < 3; ++z_power) {
    const string &s(
        z_power == 0 ? x_0_0_ : z_power == 1 ? x_0_1_ : x_0_2_);
    parse_singular_output(s, &(z0_null_quadric_[z_power]));
    cout << z0_null_quadric_[z_power].size() << "\n";
  }  // z_power;
  for (unsigned z_power = 0; z_power < 3; ++z_power) {
    const string &s(
        z_power == 0 ? x_3_0_ : z_power == 1 ? x_3_1_ : x_3_2_);
    parse_singular_output(s, &(z3_null_quadric_[z_power]));
    cout << z3_null_quadric_[z_power].size() << "\n";
  }  // z_power;
  cout << "init done " << "\n";
}


==> anc/four_pts_compatible_config.h <==
// -*- c++ -*-
#ifndef REGISTRATION_FOUR_PTS_COMPATIBLE_CONFIG_H_
#define REGISTRATION_FOUR_PTS_COMPATIBLE_CONFIG_H_

#include <array>
#include <string>
#include <utility>
#include <vector>


class FourPtsCompatibleConfig {
 public:
  void EstimateErr(
      const std::vector<std::array<std::array<double, 3>, 4> > &pts,
      const std::vector<std::array<std::array<float, 2>, 4> > &planar_pts,
      unsigned current,
      std::vector<std::array<double, 4> > *res,
      std::vector<double> *errs) const;
  void Init();
  unsigned batch_size() const {return batch_size_;};
 private:
  unsigned batch_size_;
  std::array<std::vector<std::array<unsigned, 3> >, 3>
  z0_null_quadric_, z3_null_quadric_;
  static const std::string x_0_0_;
  static const std::string x_0_1_;
  static const std::string x_0_2_;
  static const std::string x_3_0_;
  static const std::string x_3_1_;
  static const std::string x_3_2_;
};

#endif  // REGISTRATION_FOUR_PTS_COMPATIBLE_CONFIG_H_


==> anc/four_pts_compatible_config_test.cc <==
#include "four_pts_compatible_config.h"

#include <assert.h>

#include <algorithm>
#include <complex>
#include <chrono>
#include <iostream>
#include <random>

using std::array;
using std::complex;
using std::cout;
using std::vector;

/*
  compile with:

  clang++-21 -stdlib=libc++ -std=c++20 -O3 -mavx2 four_pts_compatible_config_test.cc four_pts_compatible_config.cc  -o four_pts_compatible_config


  * Sadly my machine does not have avx512

*/

std::random_device rd{};
std::mt19937 gen{rd()};
std::normal_distribution d{0., 1.};

template<typename FT, size_t N>
void random_normalized(array<FT, N> *a) {
  double total = 0.;
  for (FT &x : *a) {x = d(gen); total += x * x;}
  total = sqrt(total);
  for (FT &x : *a) {x /= total;}
}

// unit quaternion action on vec3
template<typename FT>
array<FT, 3> operator*(const array<FT, 4> &q, const array<FT, 3> &v) {
  complex<FT> q01(q[0], q[1]), q23(q[2], q[3]), v0(0, v[0]), v12(v[1], v[2]);
  // q=[[q01,q23],[-q23*,q01*]], v=[[v0,v12],[-v12*,v0*]]
  // We have to compute qvq*
  array<complex<FT>, 2> qv{
    complex<FT>(q01 * v0  - q23 * conj(v12)),
    complex<FT>(q01 * v12 + q23 * conj(v0))};
  array<complex<FT>, 2> qvq_conj{
    complex<FT>(qv[0] * conj(q01) + qv[1] * conj(q23)),
    complex<FT>(qv[0] * (-q23) + qv[1] * q01)};
  assert(std::abs(qvq_conj[0].real()) < 1e-15);
  return array<FT, 3>{
    qvq_conj[0].imag(), qvq_conj[1].real(), qvq_conj[1].imag()};
}

template<typename FT, size_t N>
array<FT, N> operator+(const array<FT, N> &a, const array<FT, N> &b) {
  array<FT, N> c;
  for (unsigned i = 0; i < N; ++i) c[i] = a[i] + b[i];
  return c;
}

int main(int argc, char **argv) {
  FourPtsCompatibleConfig compatible;
  compatible.Init();
  unsigned num_tests = 33333; // <== note that each "test" runs three configs
  vector<array<array<double, 3>, 4> >
      pts(num_tests), noisy_pts(num_tests), bad_pts(num_tests);
  vector<array<array<float, 2>, 4> > planar_pts(num_tests);
  vector<array<double, 4> > rots(num_tests);
  vector<array<double, 3>> translations(num_tests);
  vector<array<double, 4> > zis(num_tests);
  for (unsigned i = 0; i < num_tests; ++i) {
    array<double, 4> q;
    array<double, 3> trans_d;
    random_normalized(&q);
    random_normalized(&trans_d);
    for (unsigned j = 0; j < 4; ++j) {
      array<double, 3> v;
      random_normalized(&v);
      pts[i][j] = q * v;
      pts[i][j] = pts[i][j] + trans_d;
      v = v + array<double, 3>{0., 0., 2.1};  // if front of camera
      zis[i][j] = v[2];
      planar_pts[i][j] = array<float, 2>{
	static_cast<float>(v[0] / v[2]), static_cast<float>(v[1] / v[2])};
      random_normalized(&v);
      noisy_pts[i][j] = pts[i][j] + array<double, 3>{
	.01 * v[0], .01 * v[1], .01 * v[2]};
      random_normalized(&v);
      bad_pts[i][j] = v + trans_d;
    }
    rots[i] = q;
    translations[i] = trans_d;
  }
  vector<array<double, 4> >
    res(num_tests), noisy_res(num_tests), bad_res(num_tests);
  vector<double> err(num_tests), noisy_err(num_tests), bad_err(num_tests);
  const auto start{std::chrono::steady_clock::now()};
  for (unsigned i = 0; i < num_tests; i += compatible.batch_size())
    compatible.EstimateErr(pts, planar_pts, i, &res, &err);
  for (unsigned i = 0; i < num_tests; i += compatible.batch_size())
    compatible.EstimateErr(noisy_pts, planar_pts, i, &noisy_res, &noisy_err);
  for (unsigned i = 0; i < num_tests; i += compatible.batch_size())
    compatible.EstimateErr(bad_pts, planar_pts, i, &bad_res, &bad_err);
  const auto end{std::chrono::steady_clock::now()};
  const std::chrono::duration<double> elapsed_seconds{end - start};
  cout << "took " << elapsed_seconds << " for " << num_tests * 3 << "configs\n";
  double good_bound = 1e-3;
  for (auto &x : err)
    if (std::isnan(x) || x >= good_bound)
      cout << x << " ";
  assert(std::count_if(err.begin(), err.end(),
		       [good_bound](double x){return x > good_bound;}) < 5);
  double noisy_err_bound = 0.175;
  unsigned fail_noisy = std::count_if
    (noisy_err.begin(), noisy_err.end(),
     [noisy_err_bound](double x){return x > noisy_err_bound;});
  unsigned fail_bad = std::count_if
    (bad_err.begin(), bad_err.end(),
     [noisy_err_bound](double x){return x < .5 * noisy_err_bound;});
  cout << "fail noisy = " << fail_noisy << ", fail bad = " << fail_bad
       << "\n" << std::flush;
  double percentage_fails = 0.1;
  assert(fail_noisy < percentage_fails * num_tests);
  assert(fail_bad < percentage_fails * num_tests);
  unsigned bad_res_to_zi = 0;
  unsigned bad_res_to_noisy = 0;
  for (unsigned i = 0; i < num_tests; ++i) {
    double e0 = 0, e2 = 0, scale = 0;
    for (unsigned j = 0; j < 4 ; ++j)  {
      scale += std::abs(zis[i][j]);
      e0 += std::abs(res[i][j] - zis[i][j]);
      e2 += std::abs(res[i][j] - noisy_res[i][j]);
    }
    bad_res_to_zi += e0 / scale > 3e-5;
    bad_res_to_noisy += (e2 / scale > 8.5e-2);
  }
  cout << "bad_res_to_noisy = " << bad_res_to_noisy << "\n";
  cout << "bad_res_to_zi = " << bad_res_to_zi << "\n";
  assert(bad_res_to_noisy < 0.1 * num_tests);
  assert(bad_res_to_zi < 1.5e-3 * num_tests);
}

